A $QQ\to QQ$ planar doublebox in canonical form

We consider a planar doublebox with four massive external momenta and two massive internal propagators. We derive the system of differential equations for the relevant master integrals, cast it in canonical form, write it as a $d\log$ form and solve it in terms of iterated integrals up to depth four.

==> results.m <==
(* ::Package:: *)

(* matrices M *)

MapThread[Set,{Table[M[i],{i,1,16}],SparseArray/@{{{3,3}->1,{4,4}->2,{7,7}->2,{8,1}->-1,{8,3}->-1,{9,2}->1,{9,9}->-1,{9,11}->2,{10,2}->3/2,{10,3}->-(1/2),{10,9}->-(3/2),{10,10}->1,{10,11}->1,{11,3}->1/2,{11,10}->-1,{11,11}->2,{12,2}->-2,{12,4}->-1,{12,12}->1,{14,3}->-1,{14,7}->-1,{14,14}->1,{16,1}->-(1/2),{16,2}->-(1/2),{16,6}->-(1/2),{16,9}->1/2,{16,10}->-1,{16,11}->1,{17,5}->1,{18,18}->-6,{19,5}->-4,{20,1}->-1,{20,2}->-3,{20,4}->3/2,{20,6}->3,{20,12}->-(3/2),{20,20}->4,{20,21}->-4,{21,12}->3/2,{21,20}->-2,{21,21}->2,{22,8}->-2,{22,14}->-2,{23,17}->4,{23,19}->1,{24,3}->-1,{24,4}->-(1/2),{24,7}->1,{24,8}->-2,{24,11}->-2,{24,12}->-(3/2),{24,14}->1,{24,16}->3,{24,24}->2,{24,25}->-2,{25,4}->1/2,{25,8}->1,{25,10}->2,{25,12}->3,{25,14}->-1,{25,16}->-3,{25,20}->-3,{25,24}->-1,{25,25}->1},{{8,8}->2,{9,9}->2,{10,10}->2,{12,12}->2,{14,14}->2,{16,8}->-2,{16,16}->4,{20,20}->-2,{22,22}->4,{24,14}->-4,{24,20}->4,{24,24}->2,{25,22}->2,{25,25}->0},{{3,3}->-2,{4,4}->-4,{7,7}->-4,{8,8}->-2,{10,9}->3,{10,10}->-4,{11,3}->-1,{11,11}->-4,{12,12}->-4,{14,14}->-4,{15,15}->-1,{16,8}->1,{16,16}->-3,{17,17}->-4,{18,18}->-4,{19,19}->-4,{20,20}->-4,{21,21}->-4,{22,22}->-4,{23,23}->-4,{24,24}->-4,{25,25}->-4},{{5,1}->1,{5,5}->4,{5,6}->-3,{6,5}->2,{6,6}->-1,{13,1}->2,{13,2}->4,{13,6}->-4,{13,13}->-2,{15,15}->-1,{16,8}->-1,{16,16}->1,{17,3}->-1,{17,11}->-2,{17,17}->2,{18,18}->-6,{19,4}->-6,{19,19}->2,{19,21}->8,{20,20}->-2,{21,13}->3/2,{21,19}->-(1/2),{23,3}->-4,{23,4}->-4,{23,7}->2,{23,11}->-8,{23,17}->-8,{23,19}->-2,{23,21}->4,{23,22}->2,{23,23}->2,{23,25}->-4,{24,14}->-2,{24,20}->2,{25,4}->1,{25,13}->3/2,{25,17}->-8,{25,19}->-2,{25,22}->1,{25,23}->1,{25,25}->-2},{{5,5}->-6,{13,13}->2,{17,5}->2,{17,17}->-6,{19,5}->-8,{19,19}->-6,{23,17}->16,{23,19}->4,{23,23}->-6,{25,25}->0},{{5,5}->-2,{6,6}->2,{13,13}->2,{15,15}->1,{16,8}->1,{16,9}->1,{16,10}->-2,{16,16}->-1,{17,17}->-2,{18,18}->-4,{19,19}->-2,{20,12}->-3,{20,20}->6,{23,17}->8,{23,19}->2,{23,23}->-2,{24,8}->-4,{24,12}->-3,{24,14}->2,{24,16}->6,{24,24}->2,{25,4}->-1,{25,25}->2},{{15,15}->1/2,{16,5}->1/2,{16,8}->1/2,{16,9}->-(1/2),{16,10}->1,{16,13}->1/4,{16,16}->-(1/2),{16,17}->-1,{17,5}->-1,{17,8}->-1,{17,9}->3/2,{17,10}->-2,{17,16}->3/2,{17,17}->2,{18,18}->3,{19,5}->4,{19,12}->-6,{19,19}->2,{19,20}->4,{20,5}->-1,{20,12}->3/2,{20,19}->-(1/2),{20,20}->-1,{23,9}->6,{23,10}->-8,{23,12}->-3,{23,14}->2,{23,17}->-4,{23,19}->-1,{23,23}->2,{23,24}->-2,{24,8}->2,{24,12}->3/2,{24,14}->1,{24,16}->-3,{24,17}->-6,{24,19}->-(3/2),{24,20}->-2,{24,23}->1,{24,24}->-1,{25,4}->-(1/2),{25,22}->-1,{25,25}->1},{{15,15}->1/2,{16,5}->-(1/2),{16,8}->1/2,{16,9}->-(1/2),{16,10}->1,{16,13}->-(1/4),{16,16}->-(1/2),{16,17}->1,{17,5}->-1,{17,8}->1,{17,9}->-(3/2),{17,10}->2,{17,16}->-(3/2),{17,17}->2,{18,18}->3,{19,5}->4,{19,12}->6,{19,19}->2,{19,20}->-4,{20,5}->1,{20,12}->3/2,{20,19}->1/2,{20,20}->-1,{23,9}->-6,{23,10}->8,{23,12}->3,{23,14}->-2,{23,17}->-4,{23,19}->-1,{23,23}->2,{23,24}->2,{24,8}->2,{24,12}->3/2,{24,14}->1,{24,16}->-3,{24,17}->6,{24,19}->3/2,{24,20}->-2,{24,23}->-1,{24,24}->-1,{25,4}->-(1/2),{25,22}->-1,{25,25}->1},{{18,18}->5,{25,25}->0},{{18,1}->2,{18,2}->4,{18,4}->-4,{18,6}->-4,{18,21}->8,{21,18}->-(3/2),{25,18}->-(3/2),{25,25}->0},{{18,12}->2,{18,20}->-4,{20,18}->3/2,{25,25}->0},{{18,13}->2,{25,25}->0},{{15,1}->1/2,{15,2}->3/2,{15,6}->-(3/2),{15,11}->1,{25,15}->-1,{25,25}->0},{{15,5}->-(1/2),{15,13}->3/4,{15,17}->1,{17,15}->-(1/2),{25,25}->0},{{15,8}->1/2,{15,16}->-(3/2),{16,15}->-(1/2),{25,25}->0},{{15,8}->-(1/2),{15,9}->3/2,{15,10}->-1,{15,16}->3/2,{16,15}->1/2,{24,15}->1,{25,25}->0}}}];

(* the following results are for integrals and orders in \[Epsilon] expressible in terms of Goncharov polylogs, the others are filled with 0's *)

(* \[Epsilon]^0 terms *)

dep[0]={1,-1/2,-1,1,0,0,1,0,0,0,1/4,0,0,0,0,0,0,0,0,0,1/2,0,0,0,1/2};

(* \[Epsilon]^1 terms *)

dep[1]={0,0,-H[{0},x]-2 H[{1},x],2 H[{0},x]+4 H[{1},x],G[{0},y],0,2 H[{0},x]+4 H[{1},x],0,0,0,0,0,0,0,0,0,1/2 G[{0},y],0,-2 G[{0},y],0,H[{0},x]+2 H[{1},x],0,0,0,H[{0},x]+2 H[{1},x]};

(* \[Epsilon]^2 terms *)

dep[2]={\[Pi]^2/6,-((5 \[Pi]^2)/12),-H[{0,0},x]-2 H[{0,1},x]-2 H[{1,0},x]-4 H[{1,1},x],-(\[Pi]^2/6)+4 H[{0,0},x]+8 H[{0,1},x]+8 H[{1,0},x]+16 H[{1,1},x],-(\[Pi]^2/6)-6 G[{-1,0},y]+4 G[{0,0},y]-2 G[{1,0},y],2 G[{0,0},y],-(\[Pi]^2/6)+4 H[{0,0},x]+8 H[{0,1},x]+8 H[{1,0},x]+16 H[{1,1},x],(2 \[Pi]^2)/3+H[{0,0},x]+2 H[{0,1},x],0,\[Pi]^2/3+1/2 H[{0,0},x]+H[{0,1},x],\[Pi]^2/24-1/2 H[{0,0},x]-H[{0,1},x]-H[{1,0},x]-2 H[{1,1},x],-((4 \[Pi]^2)/3)-2 H[{0,0},x]-4 H[{0,1},x],0,-((2 \[Pi]^2)/3)-H[{0,0},x]-2 H[{0,1},x],0,0,\[Pi]^2/12-G[{-1,0},y]+G[{0,0},y]-G[{1,0},y]+G[{0},y] H[{0},x]+2 G[{0},y] H[{1},x],0,-(\[Pi]^2/3)+4 G[{-1,0},y]-4 G[{0,0},y]+4 G[{1,0},y]-4 G[{0},y] H[{0},x]-8 G[{0},y] H[{1},x],-((2 \[Pi]^2)/3)-H[{0,0},x]-2 H[{0,1},x],\[Pi]^2/12+G[{0,0},y]+2 H[{0,0},x]+4 H[{0,1},x]+4 H[{1,0},x]+8 H[{1,1},x],0,0,0,-(\[Pi]^2/12)+2 H[{0,0},x]+4 H[{0,1},x]+4 H[{1,0},x]+8 H[{1,1},x]};

(* \[Epsilon]^3 terms *)

dep[3]={-((2 Zeta[3])/3),-((11 Zeta[3])/3),-H[{0,0,0},x]-2 H[{0,0,1},x]-2 H[{0,1,0},x]-4 H[{0,1,1},x]-2 H[{1,0,0},x]-4 H[{1,0,1},x]-4 H[{1,1,0},x]-8 H[{1,1,1},x]+(8 Zeta[3])/3,-(1/3) \[Pi]^2 H[{0},x]-2/3 \[Pi]^2 H[{1},x]+8 H[{0,0,0},x]+16 H[{0,0,1},x]+16 H[{0,1,0},x]+32 H[{0,1,1},x]+16 H[{1,0,0},x]+32 H[{1,0,1},x]+32 H[{1,1,0},x]+64 H[{1,1,1},x]-(32 Zeta[3])/3,\[Pi]^2 G[{-1},y]-1/2 \[Pi]^2 G[{0},y]+1/3 \[Pi]^2 G[{1},y]+36 G[{-1,-1,0},y]-24 G[{-1,0,0},y]+12 G[{-1,1,0},y]-24 G[{0,-1,0},y]+10 G[{0,0,0},y]-8 G[{0,1,0},y]+12 G[{1,-1,0},y]-8 G[{1,0,0},y]+4 G[{1,1,0},y]-11 Zeta[3],-(1/3) \[Pi]^2 G[{0},y]-12 G[{0,-1,0},y]+6 G[{0,0,0},y]-4 G[{0,1,0},y]+4 G[{1,0,0},y]-6 Zeta[3],-(1/3) \[Pi]^2 H[{0},x]-2/3 \[Pi]^2 H[{1},x]+8 H[{0,0,0},x]+16 H[{0,0,1},x]+16 H[{0,1,0},x]+32 H[{0,1,1},x]+16 H[{1,0,0},x]+32 H[{1,0,1},x]+32 H[{1,1,0},x]+64 H[{1,1,1},x]-(14 Zeta[3])/3,4/3 \[Pi]^2 H[{-1},x]-1/6 \[Pi]^2 H[{0},x]+4/3 \[Pi]^2 H[{1},x]+2 H[{-1,0,0},x]+4 H[{-1,0,1},x]+H[{0,0,0},x]+2 H[{0,0,1},x]+2 H[{0,1,0},x]+4 H[{0,1,1},x]+2 H[{1,0,0},x]+4 H[{1,0,1},x]+5 Zeta[3],-(1/3) \[Pi]^2 H[{0},x]-H[{0,0,0},x]-2 H[{0,0,1},x]-2 H[{0,1,0},x]-4 H[{0,1,1},x]+2 Zeta[3],2/3 \[Pi]^2 H[{-1},x]-1/4 \[Pi]^2 H[{0},x]+4/3 \[Pi]^2 H[{1},x]+H[{-1,0,0},x]+2 H[{-1,0,1},x]+1/2 H[{0,0,0},x]+H[{0,0,1},x]+2 H[{1,0,0},x]+4 H[{1,0,1},x]+(11 Zeta[3])/2,-(1/4) \[Pi]^2 H[{0},x]+1/6 \[Pi]^2 H[{1},x]-2 H[{0,0,0},x]-4 H[{0,0,1},x]-3 H[{0,1,0},x]-6 H[{0,1,1},x]-3 H[{1,0,0},x]-6 H[{1,0,1},x]-6 H[{1,1,0},x]-12 H[{1,1,1},x]+(13 Zeta[3])/3,-(8/3) \[Pi]^2 H[{-1},x]-1/3 \[Pi]^2 H[{0},x]-16/3 \[Pi]^2 H[{1},x]-4 H[{-1,0,0},x]-8 H[{-1,0,1},x]-6 H[{0,0,0},x]-12 H[{0,0,1},x]-8 H[{0,1,0},x]-16 H[{0,1,1},x]-8 H[{1,0,0},x]-16 H[{1,0,1},x]-14 Zeta[3],-(4/3) \[Pi]^2 G[{0},y]-8 G[{0,0,0},y],-(4/3) \[Pi]^2 H[{-1},x]-1/2 \[Pi]^2 H[{0},x]-8/3 \[Pi]^2 H[{1},x]-2 H[{-1,0,0},x]-4 H[{-1,0,1},x]-4 H[{0,0,0},x]-8 H[{0,0,1},x]-6 H[{0,1,0},x]-12 H[{0,1,1},x]-4 H[{1,0,0},x]-8 H[{1,0,1},x]-5 Zeta[3],0,-(2/3) \[Pi]^2 G[{0},y]+5/6 \[Pi]^2 G[{-(1/x)},y]+1/2 \[Pi]^2 G[{-x},y]+2 G[{-(1/x),-1,0},y]-G[{-(1/x),0,0},y]-2 G[{-x,-1,0},y]+G[{-x,0,0},y]-4/3 \[Pi]^2 H[{-1},x]+1/3 \[Pi]^2 H[{0},x]+G[{-(1/x),0},y] H[{0},x]-G[{-x,0},y] H[{0},x]-2/3 \[Pi]^2 H[{1},x]+2 G[{-(1/x),0},y] H[{1},x]-2 G[{-x,0},y] H[{1},x]-G[{0},y] H[{0,0},x]+G[{-(1/x)},y] H[{0,0},x]+G[{-x},y] H[{0,0},x]-2 G[{0},y] H[{0,1},x]+2 G[{-(1/x)},y] H[{0,1},x]+2 G[{-x},y] H[{0,1},x]-2 H[{-1,0,0},x]-4 H[{-1,0,1},x]-H[{0,1,0},x]-2 H[{0,1,1},x]-H[{1,0,0},x]-2 H[{1,0,1},x]-4 Zeta[3],-(5/6) \[Pi]^2 G[{-1},y]+1/12 \[Pi]^2 G[{0},y]-1/6 \[Pi]^2 G[{1},y]+5/3 \[Pi]^2 G[{-(1/x)},y]-\[Pi]^2 G[{-x},y]-6 G[{-1,-1,0},y]+2 G[{-1,0,0},y]+2 G[{-1,1,0},y]-2 G[{0,-1,0},y]+2 G[{0,0,0},y]-2 G[{0,1,0},y]+2 G[{1,-1,0},y]-2 G[{1,0,0},y]+2 G[{1,1,0},y]+4 G[{-(1/x),-1,0},y]-2 G[{-(1/x),0,0},y]+4 G[{-x,-1,0},y]-2 G[{-x,0,0},y]-7/6 \[Pi]^2 H[{0},x]-6 G[{-1,0},y] H[{0},x]+2 G[{0,0},y] H[{0},x]-2 G[{1,0},y] H[{0},x]+2 G[{-(1/x),0},y] H[{0},x]+2 G[{-x,0},y] H[{0},x]+1/3 \[Pi]^2 H[{1},x]-12 G[{-1,0},y] H[{1},x]+4 G[{0,0},y] H[{1},x]-4 G[{1,0},y] H[{1},x]+4 G[{-(1/x),0},y] H[{1},x]+4 G[{-x,0},y] H[{1},x]+2 G[{0},y] H[{0,0},x]+2 G[{-(1/x)},y] H[{0,0},x]-2 G[{-x},y] H[{0,0},x]+4 G[{0},y] H[{0,1},x]+4 G[{-(1/x)},y] H[{0,1},x]-4 G[{-x},y] H[{0,1},x]+4 G[{0},y] H[{1,0},x]+8 G[{0},y] H[{1,1},x]-2 H[{0,0,0},x]-4 H[{0,0,1},x]+(7 Zeta[3])/2,0,10/3 \[Pi]^2 G[{-1},y]+\[Pi]^2 G[{0},y]+2/3 \[Pi]^2 G[{1},y]-20/3 \[Pi]^2 G[{-(1/x)},y]+4 \[Pi]^2 G[{-x},y]+24 G[{-1,-1,0},y]-8 G[{-1,0,0},y]-8 G[{-1,1,0},y]+8 G[{0,-1,0},y]+8 G[{0,1,0},y]-8 G[{1,-1,0},y]+8 G[{1,0,0},y]-8 G[{1,1,0},y]-16 G[{-(1/x),-1,0},y]+8 G[{-(1/x),0,0},y]-16 G[{-x,-1,0},y]+8 G[{-x,0,0},y]+14/3 \[Pi]^2 H[{0},x]+24 G[{-1,0},y] H[{0},x]-8 G[{0,0},y] H[{0},x]+8 G[{1,0},y] H[{0},x]-8 G[{-(1/x),0},y] H[{0},x]-8 G[{-x,0},y] H[{0},x]-4/3 \[Pi]^2 H[{1},x]+48 G[{-1,0},y] H[{1},x]-16 G[{0,0},y] H[{1},x]+16 G[{1,0},y] H[{1},x]-16 G[{-(1/x),0},y] H[{1},x]-16 G[{-x,0},y] H[{1},x]-8 G[{0},y] H[{0,0},x]-8 G[{-(1/x)},y] H[{0,0},x]+8 G[{-x},y] H[{0,0},x]-16 G[{0},y] H[{0,1},x]-16 G[{-(1/x)},y] H[{0,1},x]+16 G[{-x},y] H[{0,1},x]-16 G[{0},y] H[{1,0},x]-32 G[{0},y] H[{1,1},x]+8 H[{0,0,0},x]+16 H[{0,0,1},x]-14 Zeta[3],4/3 \[Pi]^2 G[{0},y]-5/3 \[Pi]^2 G[{-(1/x)},y]-\[Pi]^2 G[{-x},y]-4 G[{-(1/x),-1,0},y]+2 G[{-(1/x),0,0},y]+4 G[{-x,-1,0},y]-2 G[{-x,0,0},y]+4/3 \[Pi]^2 H[{-1},x]-7/6 \[Pi]^2 H[{0},x]-2 G[{-(1/x),0},y] H[{0},x]+2 G[{-x,0},y] H[{0},x]-8/3 \[Pi]^2 H[{1},x]-4 G[{-(1/x),0},y] H[{1},x]+4 G[{-x,0},y] H[{1},x]+2 G[{0},y] H[{0,0},x]-2 G[{-(1/x)},y] H[{0,0},x]-2 G[{-x},y] H[{0,0},x]+4 G[{0},y] H[{0,1},x]-4 G[{-(1/x)},y] H[{0,1},x]-4 G[{-x},y] H[{0,1},x]+2 H[{-1,0,0},x]+4 H[{-1,0,1},x]-5 H[{0,0,0},x]-10 H[{0,0,1},x]-4 H[{0,1,0},x]-8 H[{0,1,1},x]-4 H[{1,0,0},x]-8 H[{1,0,1},x]-Zeta[3],1/6 \[Pi]^2 G[{0},y]-2 G[{0,-1,0},y]+2 G[{0,0,0},y]-2 G[{0,1,0},y]-1/2 \[Pi]^2 H[{0},x]+2 G[{0,0},y] H[{0},x]+1/3 \[Pi]^2 H[{1},x]+4 G[{0,0},y] H[{1},x]+3 H[{0,0,0},x]+6 H[{0,0,1},x]+8 H[{0,1,0},x]+16 H[{0,1,1},x]+8 H[{1,0,0},x]+16 H[{1,0,1},x]+16 H[{1,1,0},x]+32 H[{1,1,1},x]-(7 Zeta[3])/3,0,2/3 \[Pi]^2 G[{0},y]+4 G[{0,0,0},y],0,-(1/6) \[Pi]^2 H[{0},x]-1/3 \[Pi]^2 H[{1},x]+4 H[{0,0,0},x]+8 H[{0,0,1},x]+8 H[{0,1,0},x]+16 H[{0,1,1},x]+8 H[{1,0,0},x]+16 H[{1,0,1},x]+16 H[{1,1,0},x]+32 H[{1,1,1},x]-(16 Zeta[3])/3};

(* \[Epsilon]^4 terms *)

dep[4]={(7 \[Pi]^4)/360,-((101 \[Pi]^4)/240),\[Pi]^4/30-H[{0,0,0,0},x]-2 H[{0,0,0,1},x]-2 H[{0,0,1,0},x]-4 H[{0,0,1,1},x]-2 H[{0,1,0,0},x]-4 H[{0,1,0,1},x]-4 H[{0,1,1,0},x]-8 H[{0,1,1,1},x]-2 H[{1,0,0,0},x]-4 H[{1,0,0,1},x]-4 H[{1,0,1,0},x]-8 H[{1,0,1,1},x]-4 H[{1,1,0,0},x]-8 H[{1,1,0,1},x]-8 H[{1,1,1,0},x]-16 H[{1,1,1,1},x]+8/3 H[{0},x] Zeta[3]+16/3 H[{1},x] Zeta[3],-((19 \[Pi]^4)/120)-2/3 \[Pi]^2 H[{0,0},x]-4/3 \[Pi]^2 H[{0,1},x]-4/3 \[Pi]^2 H[{1,0},x]-8/3 \[Pi]^2 H[{1,1},x]+16 H[{0,0,0,0},x]+32 H[{0,0,0,1},x]+32 H[{0,0,1,0},x]+64 H[{0,0,1,1},x]+32 H[{0,1,0,0},x]+64 H[{0,1,0,1},x]+64 H[{0,1,1,0},x]+128 H[{0,1,1,1},x]+32 H[{1,0,0,0},x]+64 H[{1,0,0,1},x]+64 H[{1,0,1,0},x]+128 H[{1,0,1,1},x]+64 H[{1,1,0,0},x]+128 H[{1,1,0,1},x]+128 H[{1,1,1,0},x]+256 H[{1,1,1,1},x]-64/3 H[{0},x] Zeta[3]-128/3 H[{1},x] Zeta[3],-((29 \[Pi]^4)/180)-6 \[Pi]^2 G[{-1,-1},y]+3 \[Pi]^2 G[{-1,0},y]-2 \[Pi]^2 G[{-1,1},y]+4 \[Pi]^2 G[{0,-1},y]-\[Pi]^2 G[{0,0},y]+4/3 \[Pi]^2 G[{0,1},y]-2 \[Pi]^2 G[{1,-1},y]+\[Pi]^2 G[{1,0},y]-2/3 \[Pi]^2 G[{1,1},y]-216 G[{-1,-1,-1,0},y]+144 G[{-1,-1,0,0},y]-72 G[{-1,-1,1,0},y]+144 G[{-1,0,-1,0},y]-60 G[{-1,0,0,0},y]+48 G[{-1,0,1,0},y]-72 G[{-1,1,-1,0},y]+48 G[{-1,1,0,0},y]-24 G[{-1,1,1,0},y]+144 G[{0,-1,-1,0},y]-96 G[{0,-1,0,0},y]+48 G[{0,-1,1,0},y]-60 G[{0,0,-1,0},y]+22 G[{0,0,0,0},y]-20 G[{0,0,1,0},y]+48 G[{0,1,-1,0},y]-44 G[{0,1,0,0},y]+16 G[{0,1,1,0},y]-72 G[{1,-1,-1,0},y]+48 G[{1,-1,0,0},y]-24 G[{1,-1,1,0},y]+48 G[{1,0,-1,0},y]-20 G[{1,0,0,0},y]+16 G[{1,0,1,0},y]-24 G[{1,1,-1,0},y]+16 G[{1,1,0,0},y]-8 G[{1,1,1,0},y]+66 G[{-1},y] Zeta[3]-80/3 G[{0},y] Zeta[3]+22 G[{1},y] Zeta[3],-((13 \[Pi]^4)/180)+2 \[Pi]^2 G[{0,-1},y]-2/3 \[Pi]^2 G[{0,0},y]+2/3 \[Pi]^2 G[{0,1},y]-2/3 \[Pi]^2 G[{1,0},y]+72 G[{0,-1,-1,0},y]-48 G[{0,-1,0,0},y]+24 G[{0,-1,1,0},y]-36 G[{0,0,-1,0},y]+14 G[{0,0,0,0},y]-12 G[{0,0,1,0},y]+24 G[{0,1,-1,0},y]-20 G[{0,1,0,0},y]+8 G[{0,1,1,0},y]-24 G[{1,0,-1,0},y]+12 G[{1,0,0,0},y]-8 G[{1,0,1,0},y]+8 G[{1,1,0,0},y]-16 G[{0},y] Zeta[3]-12 G[{1},y] Zeta[3],-((7 \[Pi]^4)/120)-2/3 \[Pi]^2 H[{0,0},x]-4/3 \[Pi]^2 H[{0,1},x]-4/3 \[Pi]^2 H[{1,0},x]-8/3 \[Pi]^2 H[{1,1},x]+16 H[{0,0,0,0},x]+32 H[{0,0,0,1},x]+32 H[{0,0,1,0},x]+64 H[{0,0,1,1},x]+32 H[{0,1,0,0},x]+64 H[{0,1,0,1},x]+64 H[{0,1,1,0},x]+128 H[{0,1,1,1},x]+32 H[{1,0,0,0},x]+64 H[{1,0,0,1},x]+64 H[{1,0,1,0},x]+128 H[{1,0,1,1},x]+64 H[{1,1,0,0},x]+128 H[{1,1,0,1},x]+128 H[{1,1,1,0},x]+256 H[{1,1,1,1},x]-28/3 H[{0},x] Zeta[3]-56/3 H[{1},x] Zeta[3],(11 \[Pi]^4)/40+8/3 \[Pi]^2 H[{-1,-1},x]-1/3 \[Pi]^2 H[{-1,0},x]+8/3 \[Pi]^2 H[{-1,1},x]+8/3 \[Pi]^2 H[{1,-1},x]-1/3 \[Pi]^2 H[{1,0},x]+8/3 \[Pi]^2 H[{1,1},x]+4 H[{-1,-1,0,0},x]+8 H[{-1,-1,0,1},x]+2 H[{-1,0,0,0},x]+4 H[{-1,0,0,1},x]+4 H[{-1,0,1,0},x]+8 H[{-1,0,1,1},x]+4 H[{-1,1,0,0},x]+8 H[{-1,1,0,1},x]+H[{0,0,0,0},x]+2 H[{0,0,0,1},x]+2 H[{0,0,1,0},x]+4 H[{0,0,1,1},x]+2 H[{0,1,0,0},x]+4 H[{0,1,0,1},x]+4 H[{0,1,1,0},x]+8 H[{0,1,1,1},x]+4 H[{1,-1,0,0},x]+8 H[{1,-1,0,1},x]+2 H[{1,0,0,0},x]+4 H[{1,0,0,1},x]+4 H[{1,0,1,0},x]+8 H[{1,0,1,1},x]+4 H[{1,1,0,0},x]+8 H[{1,1,0,1},x]+10 H[{-1},x] Zeta[3]-2 H[{0},x] Zeta[3]+10 H[{1},x] Zeta[3],(8 \[Pi]^4)/45-2/3 \[Pi]^2 H[{-1,0},x]-1/6 \[Pi]^2 H[{0,0},x]+1/3 \[Pi]^2 H[{0,1},x]-2 H[{-1,0,0,0},x]-4 H[{-1,0,0,1},x]-4 H[{-1,0,1,0},x]-8 H[{-1,0,1,1},x]-3 H[{0,0,0,0},x]-6 H[{0,0,0,1},x]-4 H[{0,0,1,0},x]-8 H[{0,0,1,1},x]-6 H[{0,1,0,0},x]-12 H[{0,1,0,1},x]-12 H[{0,1,1,0},x]-24 H[{0,1,1,1},x]+4 H[{-1},x] Zeta[3]+3 H[{0},x] Zeta[3],(391 \[Pi]^4)/720+4/3 \[Pi]^2 H[{-1,-1},x]-1/2 \[Pi]^2 H[{-1,0},x]+8/3 \[Pi]^2 H[{-1,1},x]+2/3 \[Pi]^2 H[{0,-1},x]+3/2 \[Pi]^2 H[{0,1},x]+8/3 \[Pi]^2 H[{1,-1},x]+16/3 \[Pi]^2 H[{1,1},x]+2 H[{-1,-1,0,0},x]+4 H[{-1,-1,0,1},x]+H[{-1,0,0,0},x]+2 H[{-1,0,0,1},x]+4 H[{-1,1,0,0},x]+8 H[{-1,1,0,1},x]+H[{0,-1,0,0},x]+2 H[{0,-1,0,1},x]+1/2 H[{0,0,0,0},x]+H[{0,0,0,1},x]+H[{0,0,1,0},x]+2 H[{0,0,1,1},x]-4 H[{0,1,1,0},x]-8 H[{0,1,1,1},x]+4 H[{1,-1,0,0},x]+8 H[{1,-1,0,1},x]+5 H[{1,0,0,0},x]+10 H[{1,0,0,1},x]+6 H[{1,0,1,0},x]+12 H[{1,0,1,1},x]+8 H[{1,1,0,0},x]+16 H[{1,1,0,1},x]+11 H[{-1},x] Zeta[3]+16 H[{1},x] Zeta[3],(77 \[Pi]^4)/288-2/3 \[Pi]^2 H[{0,-1},x]-1/4 \[Pi]^2 H[{0,0},x]-\[Pi]^2 H[{0,1},x]-\[Pi]^2 H[{1,0},x]+2/3 \[Pi]^2 H[{1,1},x]-H[{0,-1,0,0},x]-2 H[{0,-1,0,1},x]-5 H[{0,0,0,0},x]-10 H[{0,0,0,1},x]-7 H[{0,0,1,0},x]-14 H[{0,0,1,1},x]-9 H[{0,1,0,0},x]-18 H[{0,1,0,1},x]-14 H[{0,1,1,0},x]-28 H[{0,1,1,1},x]-9 H[{1,0,0,0},x]-18 H[{1,0,0,1},x]-14 H[{1,0,1,0},x]-28 H[{1,0,1,1},x]-14 H[{1,1,0,0},x]-28 H[{1,1,0,1},x]-28 H[{1,1,1,0},x]-56 H[{1,1,1,1},x]+9/2 H[{0},x] Zeta[3]+20 H[{1},x] Zeta[3],-((179 \[Pi]^4)/180)-16/3 \[Pi]^2 H[{-1,-1},x]-2/3 \[Pi]^2 H[{-1,0},x]-32/3 \[Pi]^2 H[{-1,1},x]-8/3 \[Pi]^2 H[{0,-1},x]-14/3 \[Pi]^2 H[{0,1},x]-32/3 \[Pi]^2 H[{1,-1},x]-4/3 \[Pi]^2 H[{1,0},x]-64/3 \[Pi]^2 H[{1,1},x]-8 H[{-1,-1,0,0},x]-16 H[{-1,-1,0,1},x]-12 H[{-1,0,0,0},x]-24 H[{-1,0,0,1},x]-16 H[{-1,0,1,0},x]-32 H[{-1,0,1,1},x]-16 H[{-1,1,0,0},x]-32 H[{-1,1,0,1},x]-4 H[{0,-1,0,0},x]-8 H[{0,-1,0,1},x]-14 H[{0,0,0,0},x]-28 H[{0,0,0,1},x]-24 H[{0,0,1,0},x]-48 H[{0,0,1,1},x]-24 H[{0,1,0,0},x]-48 H[{0,1,0,1},x]-32 H[{0,1,1,0},x]-64 H[{0,1,1,1},x]-16 H[{1,-1,0,0},x]-32 H[{1,-1,0,1},x]-24 H[{1,0,0,0},x]-48 H[{1,0,0,1},x]-32 H[{1,0,1,0},x]-64 H[{1,0,1,1},x]-32 H[{1,1,0,0},x]-64 H[{1,1,0,1},x]-28 H[{-1},x] Zeta[3]+4 H[{0},x] Zeta[3]-56 H[{1},x] Zeta[3],(26 \[Pi]^4)/45-8/3 \[Pi]^2 G[{-1,0},y]+4 \[Pi]^2 G[{0,0},y]-8/3 \[Pi]^2 G[{1,0},y]-16 G[{-1,0,0,0},y]+48 G[{0,0,-1,0},y]-8 G[{0,0,0,0},y]+16 G[{0,0,1,0},y]-16 G[{0,1,0,0},y]-16 G[{1,0,0,0},y]+8 G[{0},y] Zeta[3],-((59 \[Pi]^4)/360)-8/3 \[Pi]^2 H[{-1,-1},x]-\[Pi]^2 H[{-1,0},x]-16/3 \[Pi]^2 H[{-1,1},x]-4/3 \[Pi]^2 H[{0,-1},x]-1/6 \[Pi]^2 H[{0,0},x]-2 \[Pi]^2 H[{0,1},x]-16/3 \[Pi]^2 H[{1,-1},x]-2 \[Pi]^2 H[{1,0},x]-32/3 \[Pi]^2 H[{1,1},x]-4 H[{-1,-1,0,0},x]-8 H[{-1,-1,0,1},x]-8 H[{-1,0,0,0},x]-16 H[{-1,0,0,1},x]-12 H[{-1,0,1,0},x]-24 H[{-1,0,1,1},x]-8 H[{-1,1,0,0},x]-16 H[{-1,1,0,1},x]-2 H[{0,-1,0,0},x]-4 H[{0,-1,0,1},x]-11 H[{0,0,0,0},x]-22 H[{0,0,0,1},x]-20 H[{0,0,1,0},x]-40 H[{0,0,1,1},x]-18 H[{0,1,0,0},x]-36 H[{0,1,0,1},x]-28 H[{0,1,1,0},x]-56 H[{0,1,1,1},x]-8 H[{1,-1,0,0},x]-16 H[{1,-1,0,1},x]-16 H[{1,0,0,0},x]-32 H[{1,0,0,1},x]-24 H[{1,0,1,0},x]-48 H[{1,0,1,1},x]-16 H[{1,1,0,0},x]-32 H[{1,1,0,1},x]-10 H[{-1},x] Zeta[3]-3 H[{0},x] Zeta[3]-20 H[{1},x] Zeta[3],0,0,0,0,-((124 \[Pi]^4)/45)-28 \[Pi]^2 G[{-1,-1},y]-2 \[Pi]^2 G[{-1,0},y]-20/3 \[Pi]^2 G[{-1,1},y]+40 \[Pi]^2 G[{-1,-(1/x)},y]-24 \[Pi]^2 G[{-1,-x},y]+20/3 \[Pi]^2 G[{0,-1},y]+10/3 \[Pi]^2 G[{0,0},y]+4/3 \[Pi]^2 G[{0,1},y]-40/3 \[Pi]^2 G[{0,-(1/x)},y]+8 \[Pi]^2 G[{0,-x},y]-20/3 \[Pi]^2 G[{1,-1},y]-2 \[Pi]^2 G[{1,0},y]-4/3 \[Pi]^2 G[{1,1},y]+40/3 \[Pi]^2 G[{1,-(1/x)},y]-8 \[Pi]^2 G[{1,-x},y]+32/3 \[Pi]^2 G[{-(1/x),-1},y]-16/3 \[Pi]^2 G[{-(1/x),0},y]+8/3 \[Pi]^2 G[{-(1/x),1},y]-20/3 \[Pi]^2 G[{-(1/x),-(1/x)},y]+12 \[Pi]^2 G[{-(1/x),-x},y]+32/3 \[Pi]^2 G[{-x,-1},y]+16/3 \[Pi]^2 G[{-x,0},y]+8/3 \[Pi]^2 G[{-x,1},y]-20 \[Pi]^2 G[{-x,-(1/x)},y]+4 \[Pi]^2 G[{-x,-x},y]-432 G[{-1,-1,-1,0},y]+240 G[{-1,-1,0,0},y]-48 G[{-1,-1,1,0},y]+144 G[{-1,0,-1,0},y]-80 G[{-1,0,0,0},y]+16 G[{-1,0,1,0},y]-48 G[{-1,1,-1,0},y]+16 G[{-1,1,0,0},y]+16 G[{-1,1,1,0},y]+96 G[{-1,-(1/x),-1,0},y]-48 G[{-1,-(1/x),0,0},y]+96 G[{-1,-x,-1,0},y]-48 G[{-1,-x,0,0},y]+48 G[{0,-1,-1,0},y]-16 G[{0,-1,0,0},y]-16 G[{0,-1,1,0},y]+16 G[{0,0,0,0},y]-16 G[{0,1,-1,0},y]+16 G[{0,1,0,0},y]-16 G[{0,1,1,0},y]-32 G[{0,-(1/x),-1,0},y]+16 G[{0,-(1/x),0,0},y]-32 G[{0,-x,-1,0},y]+16 G[{0,-x,0,0},y]-48 G[{1,-1,-1,0},y]+16 G[{1,-1,0,0},y]+16 G[{1,-1,1,0},y]-16 G[{1,0,-1,0},y]-16 G[{1,0,1,0},y]+16 G[{1,1,-1,0},y]-16 G[{1,1,0,0},y]+16 G[{1,1,1,0},y]+32 G[{1,-(1/x),-1,0},y]-16 G[{1,-(1/x),0,0},y]+32 G[{1,-x,-1,0},y]-16 G[{1,-x,0,0},y]+192 G[{-(1/x),-1,-1,0},y]-112 G[{-(1/x),-1,0,0},y]+32 G[{-(1/x),-1,1,0},y]-80 G[{-(1/x),0,-1,0},y]+40 G[{-(1/x),0,0,0},y]-16 G[{-(1/x),0,1,0},y]+32 G[{-(1/x),1,-1,0},y]-16 G[{-(1/x),1,0,0},y]-16 G[{-(1/x),-(1/x),-1,0},y]+8 G[{-(1/x),-(1/x),0,0},y]-48 G[{-(1/x),-x,-1,0},y]+24 G[{-(1/x),-x,0,0},y]+192 G[{-x,-1,-1,0},y]-112 G[{-x,-1,0,0},y]+32 G[{-x,-1,1,0},y]-80 G[{-x,0,-1,0},y]+40 G[{-x,0,0,0},y]-16 G[{-x,0,1,0},y]+32 G[{-x,1,-1,0},y]-16 G[{-x,1,0,0},y]-48 G[{-x,-(1/x),-1,0},y]+24 G[{-x,-(1/x),0,0},y]-16 G[{-x,-x,-1,0},y]+8 G[{-x,-x,0,0},y]-64/3 \[Pi]^2 G[{-(1/x)},y] H[{-1},x]+64/3 \[Pi]^2 G[{-x},y] H[{-1},x]-28 \[Pi]^2 G[{-1},y] H[{0},x]+22/3 \[Pi]^2 G[{0},y] H[{0},x]-28/3 \[Pi]^2 G[{1},y] H[{0},x]+12 \[Pi]^2 G[{-(1/x)},y] H[{0},x]+20/3 \[Pi]^2 G[{-x},y] H[{0},x]-144 G[{-1,-1,0},y] H[{0},x]+48 G[{-1,0,0},y] H[{0},x]-48 G[{-1,1,0},y] H[{0},x]+48 G[{-1,-(1/x),0},y] H[{0},x]+48 G[{-1,-x,0},y] H[{0},x]+48 G[{0,-1,0},y] H[{0},x]+16 G[{0,1,0},y] H[{0},x]-16 G[{0,-(1/x),0},y] H[{0},x]-16 G[{0,-x,0},y] H[{0},x]-48 G[{1,-1,0},y] H[{0},x]+16 G[{1,0,0},y] H[{0},x]-16 G[{1,1,0},y] H[{0},x]+16 G[{1,-(1/x),0},y] H[{0},x]+16 G[{1,-x,0},y] H[{0},x]+48 G[{-(1/x),-1,0},y] H[{0},x]-16 G[{-(1/x),0,0},y] H[{0},x]+16 G[{-(1/x),1,0},y] H[{0},x]-8 G[{-(1/x),-(1/x),0},y] H[{0},x]-24 G[{-(1/x),-x,0},y] H[{0},x]+48 G[{-x,-1,0},y] H[{0},x]-16 G[{-x,0,0},y] H[{0},x]+16 G[{-x,1,0},y] H[{0},x]-24 G[{-x,-(1/x),0},y] H[{0},x]-8 G[{-x,-x,0},y] H[{0},x]+8 \[Pi]^2 G[{-1},y] H[{1},x]+4 \[Pi]^2 G[{0},y] H[{1},x]+8/3 \[Pi]^2 G[{1},y] H[{1},x]-24 \[Pi]^2 G[{-(1/x)},y] H[{1},x]+56/3 \[Pi]^2 G[{-x},y] H[{1},x]-288 G[{-1,-1,0},y] H[{1},x]+96 G[{-1,0,0},y] H[{1},x]-96 G[{-1,1,0},y] H[{1},x]+96 G[{-1,-(1/x),0},y] H[{1},x]+96 G[{-1,-x,0},y] H[{1},x]+96 G[{0,-1,0},y] H[{1},x]+32 G[{0,1,0},y] H[{1},x]-32 G[{0,-(1/x),0},y] H[{1},x]-32 G[{0,-x,0},y] H[{1},x]-96 G[{1,-1,0},y] H[{1},x]+32 G[{1,0,0},y] H[{1},x]-32 G[{1,1,0},y] H[{1},x]+32 G[{1,-(1/x),0},y] H[{1},x]+32 G[{1,-x,0},y] H[{1},x]+96 G[{-(1/x),-1,0},y] H[{1},x]-32 G[{-(1/x),0,0},y] H[{1},x]+32 G[{-(1/x),1,0},y] H[{1},x]-16 G[{-(1/x),-(1/x),0},y] H[{1},x]-48 G[{-(1/x),-x,0},y] H[{1},x]+96 G[{-x,-1,0},y] H[{1},x]-32 G[{-x,0,0},y] H[{1},x]+32 G[{-x,1,0},y] H[{1},x]-48 G[{-x,-(1/x),0},y] H[{1},x]-16 G[{-x,-x,0},y] H[{1},x]+64/3 \[Pi]^2 H[{0,-1},x]+20/3 \[Pi]^2 H[{0,0},x]+48 G[{-1,0},y] H[{0,0},x]+48 G[{-1,-(1/x)},y] H[{0,0},x]-48 G[{-1,-x},y] H[{0,0},x]-16 G[{0,0},y] H[{0,0},x]-16 G[{0,-(1/x)},y] H[{0,0},x]+16 G[{0,-x},y] H[{0,0},x]+16 G[{1,0},y] H[{0,0},x]+16 G[{1,-(1/x)},y] H[{0,0},x]-16 G[{1,-x},y] H[{0,0},x]-24 G[{-(1/x),0},y] H[{0,0},x]-8 G[{-(1/x),-(1/x)},y] H[{0,0},x]+24 G[{-(1/x),-x},y] H[{0,0},x]-8 G[{-x,0},y] H[{0,0},x]-24 G[{-x,-(1/x)},y] H[{0,0},x]+8 G[{-x,-x},y] H[{0,0},x]+56/3 \[Pi]^2 H[{0,1},x]+96 G[{-1,0},y] H[{0,1},x]+96 G[{-1,-(1/x)},y] H[{0,1},x]-96 G[{-1,-x},y] H[{0,1},x]-32 G[{0,0},y] H[{0,1},x]-32 G[{0,-(1/x)},y] H[{0,1},x]+32 G[{0,-x},y] H[{0,1},x]+32 G[{1,0},y] H[{0,1},x]+32 G[{1,-(1/x)},y] H[{0,1},x]-32 G[{1,-x},y] H[{0,1},x]-48 G[{-(1/x),0},y] H[{0,1},x]-16 G[{-(1/x),-(1/x)},y] H[{0,1},x]+48 G[{-(1/x),-x},y] H[{0,1},x]-16 G[{-x,0},y] H[{0,1},x]-48 G[{-x,-(1/x)},y] H[{0,1},x]+16 G[{-x,-x},y] H[{0,1},x]+56/3 \[Pi]^2 H[{1,0},x]+96 G[{-1,0},y] H[{1,0},x]-32 G[{0,0},y] H[{1,0},x]+32 G[{1,0},y] H[{1,0},x]-32 G[{-(1/x),0},y] H[{1,0},x]-32 G[{-x,0},y] H[{1,0},x]-16/3 \[Pi]^2 H[{1,1},x]+192 G[{-1,0},y] H[{1,1},x]-64 G[{0,0},y] H[{1,1},x]+64 G[{1,0},y] H[{1,1},x]-64 G[{-(1/x),0},y] H[{1,1},x]-64 G[{-x,0},y] H[{1,1},x]-32 G[{-(1/x)},y] H[{-1,0,0},x]+32 G[{-x},y] H[{-1,0,0},x]-64 G[{-(1/x)},y] H[{-1,0,1},x]+64 G[{-x},y] H[{-1,0,1},x]-48 G[{-1},y] H[{0,0,0},x]-8 G[{0},y] H[{0,0,0},x]-16 G[{1},y] H[{0,0,0},x]+32 G[{-x},y] H[{0,0,0},x]-96 G[{-1},y] H[{0,0,1},x]-16 G[{0},y] H[{0,0,1},x]-32 G[{1},y] H[{0,0,1},x]+64 G[{-x},y] H[{0,0,1},x]-32 G[{0},y] H[{0,1,0},x]-32 G[{-(1/x)},y] H[{0,1,0},x]+32 G[{-x},y] H[{0,1,0},x]-64 G[{0},y] H[{0,1,1},x]-64 G[{-(1/x)},y] H[{0,1,1},x]+64 G[{-x},y] H[{0,1,1},x]-32 G[{0},y] H[{1,0,0},x]-32 G[{-(1/x)},y] H[{1,0,0},x]+32 G[{-x},y] H[{1,0,0},x]-64 G[{0},y] H[{1,0,1},x]-64 G[{-(1/x)},y] H[{1,0,1},x]+64 G[{-x},y] H[{1,0,1},x]-64 G[{0},y] H[{1,1,0},x]-128 G[{0},y] H[{1,1,1},x]+32 H[{0,-1,0,0},x]+64 H[{0,-1,0,1},x]+32 H[{0,0,0,0},x]+64 H[{0,0,0,1},x]+32 H[{0,0,1,0},x]+64 H[{0,0,1,1},x]+32 H[{0,1,0,0},x]+64 H[{0,1,0,1},x]+32 H[{1,0,0,0},x]+64 H[{1,0,0,1},x]+172 G[{-1},y] Zeta[3]+52/3 G[{0},y] Zeta[3]+28 G[{1},y] Zeta[3]-152 G[{-(1/x)},y] Zeta[3]+8 G[{-x},y] Zeta[3]+52 H[{0},x] Zeta[3]-56 H[{1},x] Zeta[3],-((467 \[Pi]^4)/360)-8/3 \[Pi]^2 G[{0,0},y]+10/3 \[Pi]^2 G[{0,-(1/x)},y]+2 \[Pi]^2 G[{0,-x},y]+8 \[Pi]^2 G[{1,0},y]-10 \[Pi]^2 G[{1,-(1/x)},y]-6 \[Pi]^2 G[{1,-x},y]+8/3 \[Pi]^2 G[{-(1/x),-1},y]-4/3 \[Pi]^2 G[{-(1/x),0},y]+2/3 \[Pi]^2 G[{-(1/x),1},y]-5/3 \[Pi]^2 G[{-(1/x),-(1/x)},y]+3 \[Pi]^2 G[{-(1/x),-x},y]-8/3 \[Pi]^2 G[{-x,-1},y]-4/3 \[Pi]^2 G[{-x,0},y]-2/3 \[Pi]^2 G[{-x,1},y]+5 \[Pi]^2 G[{-x,-(1/x)},y]-\[Pi]^2 G[{-x,-x},y]+8 G[{0,-(1/x),-1,0},y]-4 G[{0,-(1/x),0,0},y]-8 G[{0,-x,-1,0},y]+4 G[{0,-x,0,0},y]-24 G[{1,-(1/x),-1,0},y]+12 G[{1,-(1/x),0,0},y]+24 G[{1,-x,-1,0},y]-12 G[{1,-x,0,0},y]+48 G[{-(1/x),-1,-1,0},y]-28 G[{-(1/x),-1,0,0},y]+8 G[{-(1/x),-1,1,0},y]-20 G[{-(1/x),0,-1,0},y]+10 G[{-(1/x),0,0,0},y]-4 G[{-(1/x),0,1,0},y]+8 G[{-(1/x),1,-1,0},y]-4 G[{-(1/x),1,0,0},y]-4 G[{-(1/x),-(1/x),-1,0},y]+2 G[{-(1/x),-(1/x),0,0},y]-12 G[{-(1/x),-x,-1,0},y]+6 G[{-(1/x),-x,0,0},y]-48 G[{-x,-1,-1,0},y]+28 G[{-x,-1,0,0},y]-8 G[{-x,-1,1,0},y]+20 G[{-x,0,-1,0},y]-10 G[{-x,0,0,0},y]+4 G[{-x,0,1,0},y]-8 G[{-x,1,-1,0},y]+4 G[{-x,1,0,0},y]+12 G[{-x,-(1/x),-1,0},y]-6 G[{-x,-(1/x),0,0},y]+4 G[{-x,-x,-1,0},y]-2 G[{-x,-x,0,0},y]-8/3 \[Pi]^2 G[{0},y] H[{-1},x]+16 \[Pi]^2 G[{1},y] H[{-1},x]-16/3 \[Pi]^2 G[{-(1/x)},y] H[{-1},x]-16/3 \[Pi]^2 G[{-x},y] H[{-1},x]+7/3 \[Pi]^2 G[{0},y] H[{0},x]-6 \[Pi]^2 G[{1},y] H[{0},x]+3 \[Pi]^2 G[{-(1/x)},y] H[{0},x]-5/3 \[Pi]^2 G[{-x},y] H[{0},x]+4 G[{0,-(1/x),0},y] H[{0},x]-4 G[{0,-x,0},y] H[{0},x]-12 G[{1,-(1/x),0},y] H[{0},x]+12 G[{1,-x,0},y] H[{0},x]+12 G[{-(1/x),-1,0},y] H[{0},x]-4 G[{-(1/x),0,0},y] H[{0},x]+4 G[{-(1/x),1,0},y] H[{0},x]-2 G[{-(1/x),-(1/x),0},y] H[{0},x]-6 G[{-(1/x),-x,0},y] H[{0},x]-12 G[{-x,-1,0},y] H[{0},x]+4 G[{-x,0,0},y] H[{0},x]-4 G[{-x,1,0},y] H[{0},x]+6 G[{-x,-(1/x),0},y] H[{0},x]+2 G[{-x,-x,0},y] H[{0},x]+16/3 \[Pi]^2 G[{0},y] H[{1},x]-6 \[Pi]^2 G[{-(1/x)},y] H[{1},x]-14/3 \[Pi]^2 G[{-x},y] H[{1},x]+8 G[{0,-(1/x),0},y] H[{1},x]-8 G[{0,-x,0},y] H[{1},x]-24 G[{1,-(1/x),0},y] H[{1},x]+24 G[{1,-x,0},y] H[{1},x]+24 G[{-(1/x),-1,0},y] H[{1},x]-8 G[{-(1/x),0,0},y] H[{1},x]+8 G[{-(1/x),1,0},y] H[{1},x]-4 G[{-(1/x),-(1/x),0},y] H[{1},x]-12 G[{-(1/x),-x,0},y] H[{1},x]-24 G[{-x,-1,0},y] H[{1},x]+8 G[{-x,0,0},y] H[{1},x]-8 G[{-x,1,0},y] H[{1},x]+12 G[{-x,-(1/x),0},y] H[{1},x]+4 G[{-x,-x,0},y] H[{1},x]-8/3 \[Pi]^2 H[{-1,-1},x]+7/3 \[Pi]^2 H[{-1,0},x]+16/3 \[Pi]^2 H[{-1,1},x]+4 \[Pi]^2 H[{0,-1},x]-13/3 \[Pi]^2 H[{0,0},x]-4 G[{0,0},y] H[{0,0},x]+4 G[{0,-(1/x)},y] H[{0,0},x]+4 G[{0,-x},y] H[{0,0},x]+12 G[{1,0},y] H[{0,0},x]-12 G[{1,-(1/x)},y] H[{0,0},x]-12 G[{1,-x},y] H[{0,0},x]-6 G[{-(1/x),0},y] H[{0,0},x]-2 G[{-(1/x),-(1/x)},y] H[{0,0},x]+6 G[{-(1/x),-x},y] H[{0,0},x]+2 G[{-x,0},y] H[{0,0},x]+6 G[{-x,-(1/x)},y] H[{0,0},x]-2 G[{-x,-x},y] H[{0,0},x]-29/3 \[Pi]^2 H[{0,1},x]-8 G[{0,0},y] H[{0,1},x]+8 G[{0,-(1/x)},y] H[{0,1},x]+8 G[{0,-x},y] H[{0,1},x]+24 G[{1,0},y] H[{0,1},x]-24 G[{1,-(1/x)},y] H[{0,1},x]-24 G[{1,-x},y] H[{0,1},x]-12 G[{-(1/x),0},y] H[{0,1},x]-4 G[{-(1/x),-(1/x)},y] H[{0,1},x]+12 G[{-(1/x),-x},y] H[{0,1},x]+4 G[{-x,0},y] H[{0,1},x]+12 G[{-x,-(1/x)},y] H[{0,1},x]-4 G[{-x,-x},y] H[{0,1},x]+16/3 \[Pi]^2 H[{1,-1},x]-14/3 \[Pi]^2 H[{1,0},x]-8 G[{-(1/x),0},y] H[{1,0},x]+8 G[{-x,0},y] H[{1,0},x]-32/3 \[Pi]^2 H[{1,1},x]-16 G[{-(1/x),0},y] H[{1,1},x]+16 G[{-x,0},y] H[{1,1},x]-4 G[{0},y] H[{-1,0,0},x]+24 G[{1},y] H[{-1,0,0},x]-8 G[{-(1/x)},y] H[{-1,0,0},x]-8 G[{-x},y] H[{-1,0,0},x]-8 G[{0},y] H[{-1,0,1},x]+48 G[{1},y] H[{-1,0,1},x]-16 G[{-(1/x)},y] H[{-1,0,1},x]-16 G[{-x},y] H[{-1,0,1},x]+10 G[{0},y] H[{0,0,0},x]-12 G[{1},y] H[{0,0,0},x]-8 G[{-x},y] H[{0,0,0},x]+20 G[{0},y] H[{0,0,1},x]-24 G[{1},y] H[{0,0,1},x]-16 G[{-x},y] H[{0,0,1},x]+8 G[{0},y] H[{0,1,0},x]-8 G[{-(1/x)},y] H[{0,1,0},x]-8 G[{-x},y] H[{0,1,0},x]+16 G[{0},y] H[{0,1,1},x]-16 G[{-(1/x)},y] H[{0,1,1},x]-16 G[{-x},y] H[{0,1,1},x]+8 G[{0},y] H[{1,0,0},x]-8 G[{-(1/x)},y] H[{1,0,0},x]-8 G[{-x},y] H[{1,0,0},x]+16 G[{0},y] H[{1,0,1},x]-16 G[{-(1/x)},y] H[{1,0,1},x]-16 G[{-x},y] H[{1,0,1},x]-4 H[{-1,-1,0,0},x]-8 H[{-1,-1,0,1},x]+10 H[{-1,0,0,0},x]+20 H[{-1,0,0,1},x]+8 H[{-1,0,1,0},x]+16 H[{-1,0,1,1},x]+8 H[{-1,1,0,0},x]+16 H[{-1,1,0,1},x]+6 H[{0,-1,0,0},x]+12 H[{0,-1,0,1},x]-19 H[{0,0,0,0},x]-38 H[{0,0,0,1},x]-20 H[{0,0,1,0},x]-40 H[{0,0,1,1},x]-20 H[{0,1,0,0},x]-40 H[{0,1,0,1},x]-16 H[{0,1,1,0},x]-32 H[{0,1,1,1},x]+8 H[{1,-1,0,0},x]+16 H[{1,-1,0,1},x]-20 H[{1,0,0,0},x]-40 H[{1,0,0,1},x]-16 H[{1,0,1,0},x]-32 H[{1,0,1,1},x]-16 H[{1,1,0,0},x]-32 H[{1,1,0,1},x]+2 G[{0},y] Zeta[3]+36 G[{1},y] Zeta[3]-38 G[{-(1/x)},y] Zeta[3]-2 G[{-x},y] Zeta[3]+2 H[{-1},x] Zeta[3]+2 H[{0},x] Zeta[3]-4 H[{1},x] Zeta[3],(401 \[Pi]^4)/720-5/3 \[Pi]^2 G[{0,-1},y]-5/2 \[Pi]^2 G[{0,0},y]-1/3 \[Pi]^2 G[{0,1},y]+10/3 \[Pi]^2 G[{0,-(1/x)},y]-2 \[Pi]^2 G[{0,-x},y]-12 G[{0,-1,-1,0},y]+4 G[{0,-1,0,0},y]+4 G[{0,-1,1,0},y]-4 G[{0,0,-1,0},y]-12 G[{0,0,0,0},y]-4 G[{0,0,1,0},y]+4 G[{0,1,-1,0},y]-4 G[{0,1,0,0},y]+4 G[{0,1,1,0},y]+8 G[{0,-(1/x),-1,0},y]-4 G[{0,-(1/x),0,0},y]+8 G[{0,-x,-1,0},y]-4 G[{0,-x,0,0},y]-7/3 \[Pi]^2 G[{0},y] H[{0},x]-12 G[{0,-1,0},y] H[{0},x]+4 G[{0,0,0},y] H[{0},x]-4 G[{0,1,0},y] H[{0},x]+4 G[{0,-(1/x),0},y] H[{0},x]+4 G[{0,-x,0},y] H[{0},x]+2/3 \[Pi]^2 G[{0},y] H[{1},x]-24 G[{0,-1,0},y] H[{1},x]+8 G[{0,0,0},y] H[{1},x]-8 G[{0,1,0},y] H[{1},x]+8 G[{0,-(1/x),0},y] H[{1},x]+8 G[{0,-x,0},y] H[{1},x]-20/3 \[Pi]^2 H[{0,-1},x]+5/6 \[Pi]^2 H[{0,0},x]+4 G[{0,0},y] H[{0,0},x]+4 G[{0,-(1/x)},y] H[{0,0},x]-4 G[{0,-x},y] H[{0,0},x]-2 \[Pi]^2 H[{0,1},x]+8 G[{0,0},y] H[{0,1},x]+8 G[{0,-(1/x)},y] H[{0,1},x]-8 G[{0,-x},y] H[{0,1},x]-2 \[Pi]^2 H[{1,0},x]+8 G[{0,0},y] H[{1,0},x]+4/3 \[Pi]^2 H[{1,1},x]+16 G[{0,0},y] H[{1,1},x]-4 G[{0},y] H[{0,0,0},x]-8 G[{0},y] H[{0,0,1},x]-10 H[{0,-1,0,0},x]-20 H[{0,-1,0,1},x]+7 H[{0,0,0,0},x]+14 H[{0,0,0,1},x]+12 H[{0,0,1,0},x]+24 H[{0,0,1,1},x]+12 H[{0,1,0,0},x]+24 H[{0,1,0,1},x]+32 H[{0,1,1,0},x]+64 H[{0,1,1,1},x]+12 H[{1,0,0,0},x]+24 H[{1,0,0,1},x]+32 H[{1,0,1,0},x]+64 H[{1,0,1,1},x]+32 H[{1,1,0,0},x]+64 H[{1,1,0,1},x]+64 H[{1,1,1,0},x]+128 H[{1,1,1,1},x]+7 G[{0},y] Zeta[3]-71/3 H[{0},x] Zeta[3]-28/3 H[{1},x] Zeta[3],(4 \[Pi]^4)/9+4/3 \[Pi]^2 H[{0,0},x]+8/3 \[Pi]^2 H[{0,1},x]+6 H[{0,0,0,0},x]+12 H[{0,0,0,1},x]+8 H[{0,0,1,0},x]+16 H[{0,0,1,1},x]+4 H[{0,1,0,0},x]+8 H[{0,1,0,1},x],-((4 \[Pi]^4)/45)+4/3 \[Pi]^2 G[{-1,0},y]-2/3 \[Pi]^2 G[{0,0},y]+4/3 \[Pi]^2 G[{1,0},y]+8 G[{-1,0,0,0},y]-8 G[{0,0,-1,0},y]-8 G[{0,0,1,0},y]+8 G[{1,0,0,0},y]+4/3 \[Pi]^2 G[{0},y] H[{0},x]+8 G[{0,0,0},y] H[{0},x]+8/3 \[Pi]^2 G[{0},y] H[{1},x]+16 G[{0,0,0},y] H[{1},x],0,0};

(* sum *)

UpTodep4=Sum[\[Epsilon]^i dep[i],{i,0,4}];

(* results for y->1 limit *)

(* \[Epsilon]^0 terms *)

depLy1[0]=dep[0];

(* \[Epsilon]^1 terms *)

depLy1[1]={0,0,-H[{0},x]-2 H[{1},x],2 H[{0},x]+4 H[{1},x],0,0,2 H[{0},x]+4 H[{1},x],0,0,0,0,0,0,0,0,0,0,0,0,0,H[{0},x]+2 H[{1},x],0,0,0,H[{0},x]+2 H[{1},x]};

(* \[Epsilon]^2 terms *)

depLy1[2]={\[Pi]^2/6,-((5 \[Pi]^2)/12),-H[{0,0},x]-2 H[{0,1},x]-2 H[{1,0},x]-4 H[{1,1},x],-(\[Pi]^2/6)+4 H[{0,0},x]+8 H[{0,1},x]+8 H[{1,0},x]+16 H[{1,1},x],0,0,-(\[Pi]^2/6)+4 H[{0,0},x]+8 H[{0,1},x]+8 H[{1,0},x]+16 H[{1,1},x],(2 \[Pi]^2)/3+H[{0,0},x]+2 H[{0,1},x],0,\[Pi]^2/3+1/2 H[{0,0},x]+H[{0,1},x],\[Pi]^2/24-1/2 H[{0,0},x]-H[{0,1},x]-H[{1,0},x]-2 H[{1,1},x],-((4 \[Pi]^2)/3)-2 H[{0,0},x]-4 H[{0,1},x],0,-((2 \[Pi]^2)/3)-H[{0,0},x]-2 H[{0,1},x],0,0,0,0,0,-((2 \[Pi]^2)/3)-H[{0,0},x]-2 H[{0,1},x],\[Pi]^2/12+2 H[{0,0},x]+4 H[{0,1},x]+4 H[{1,0},x]+8 H[{1,1},x],0,0,0,-(\[Pi]^2/12)+2 H[{0,0},x]+4 H[{0,1},x]+4 H[{1,0},x]+8 H[{1,1},x]};

(* \[Epsilon]^3 terms *)

depLy1[3]={-((2 Zeta[3])/3),-((11 Zeta[3])/3),-H[{0,0,0},x]-2 H[{0,0,1},x]-2 H[{0,1,0},x]-4 H[{0,1,1},x]-2 H[{1,0,0},x]-4 H[{1,0,1},x]-4 H[{1,1,0},x]-8 H[{1,1,1},x]+(8 Zeta[3])/3,-(1/3) \[Pi]^2 H[{0},x]-2/3 \[Pi]^2 H[{1},x]+8 H[{0,0,0},x]+16 H[{0,0,1},x]+16 H[{0,1,0},x]+32 H[{0,1,1},x]+16 H[{1,0,0},x]+32 H[{1,0,1},x]+32 H[{1,1,0},x]+64 H[{1,1,1},x]-(32 Zeta[3])/3,0,0,-(1/3) \[Pi]^2 H[{0},x]-2/3 \[Pi]^2 H[{1},x]+8 H[{0,0,0},x]+16 H[{0,0,1},x]+16 H[{0,1,0},x]+32 H[{0,1,1},x]+16 H[{1,0,0},x]+32 H[{1,0,1},x]+32 H[{1,1,0},x]+64 H[{1,1,1},x]-(14 Zeta[3])/3,4/3 \[Pi]^2 H[{-1},x]-1/6 \[Pi]^2 H[{0},x]+4/3 \[Pi]^2 H[{1},x]+2 H[{-1,0,0},x]+4 H[{-1,0,1},x]+H[{0,0,0},x]+2 H[{0,0,1},x]+2 H[{0,1,0},x]+4 H[{0,1,1},x]+2 H[{1,0,0},x]+4 H[{1,0,1},x]+5 Zeta[3],-(1/3) \[Pi]^2 H[{0},x]-H[{0,0,0},x]-2 H[{0,0,1},x]-2 H[{0,1,0},x]-4 H[{0,1,1},x]+2 Zeta[3],2/3 \[Pi]^2 H[{-1},x]-1/4 \[Pi]^2 H[{0},x]+4/3 \[Pi]^2 H[{1},x]+H[{-1,0,0},x]+2 H[{-1,0,1},x]+1/2 H[{0,0,0},x]+H[{0,0,1},x]+2 H[{1,0,0},x]+4 H[{1,0,1},x]+(11 Zeta[3])/2,-(1/4) \[Pi]^2 H[{0},x]+1/6 \[Pi]^2 H[{1},x]-2 H[{0,0,0},x]-4 H[{0,0,1},x]-3 H[{0,1,0},x]-6 H[{0,1,1},x]-3 H[{1,0,0},x]-6 H[{1,0,1},x]-6 H[{1,1,0},x]-12 H[{1,1,1},x]+(13 Zeta[3])/3,-(8/3) \[Pi]^2 H[{-1},x]-1/3 \[Pi]^2 H[{0},x]-16/3 \[Pi]^2 H[{1},x]-4 H[{-1,0,0},x]-8 H[{-1,0,1},x]-6 H[{0,0,0},x]-12 H[{0,0,1},x]-8 H[{0,1,0},x]-16 H[{0,1,1},x]-8 H[{1,0,0},x]-16 H[{1,0,1},x]-14 Zeta[3],0,-(4/3) \[Pi]^2 H[{-1},x]-1/2 \[Pi]^2 H[{0},x]-8/3 \[Pi]^2 H[{1},x]-2 H[{-1,0,0},x]-4 H[{-1,0,1},x]-4 H[{0,0,0},x]-8 H[{0,0,1},x]-6 H[{0,1,0},x]-12 H[{0,1,1},x]-4 H[{1,0,0},x]-8 H[{1,0,1},x]-5 Zeta[3],-(1/6) \[Pi]^2 H[{0},x]+2/3 \[Pi]^2 H[{1},x]-H[{0,1,0},x]-2 H[{0,1,1},x]+H[{1,0,0},x]+2 H[{1,0,1},x]+3 Zeta[3],-(1/6) \[Pi]^2 H[{0},x]-2/3 \[Pi]^2 H[{1},x]-H[{0,0,0},x]-2 H[{0,0,1},x]-H[{0,1,0},x]-2 H[{0,1,1},x]-H[{1,0,0},x]-2 H[{1,0,1},x]-Zeta[3],0,0,0,-(4/3) \[Pi]^2 H[{-1},x]-1/6 \[Pi]^2 H[{0},x]-8/3 \[Pi]^2 H[{1},x]-2 H[{-1,0,0},x]-4 H[{-1,0,1},x]-3 H[{0,0,0},x]-6 H[{0,0,1},x]-4 H[{0,1,0},x]-8 H[{0,1,1},x]-4 H[{1,0,0},x]-8 H[{1,0,1},x]-7 Zeta[3],-(1/2) \[Pi]^2 H[{0},x]+1/3 \[Pi]^2 H[{1},x]+3 H[{0,0,0},x]+6 H[{0,0,1},x]+8 H[{0,1,0},x]+16 H[{0,1,1},x]+8 H[{1,0,0},x]+16 H[{1,0,1},x]+16 H[{1,1,0},x]+32 H[{1,1,1},x]-(10 Zeta[3])/3,0,0,0,-(1/6) \[Pi]^2 H[{0},x]-1/3 \[Pi]^2 H[{1},x]+4 H[{0,0,0},x]+8 H[{0,0,1},x]+8 H[{0,1,0},x]+16 H[{0,1,1},x]+8 H[{1,0,0},x]+16 H[{1,0,1},x]+16 H[{1,1,0},x]+32 H[{1,1,1},x]-(16 Zeta[3])/3};

(* \[Epsilon]^4 terms *)

depLy1[4]={(7 \[Pi]^4)/360,-((101 \[Pi]^4)/240),\[Pi]^4/30-H[{0,0,0,0},x]-2 H[{0,0,0,1},x]-2 H[{0,0,1,0},x]-4 H[{0,0,1,1},x]-2 H[{0,1,0,0},x]-4 H[{0,1,0,1},x]-4 H[{0,1,1,0},x]-8 H[{0,1,1,1},x]-2 H[{1,0,0,0},x]-4 H[{1,0,0,1},x]-4 H[{1,0,1,0},x]-8 H[{1,0,1,1},x]-4 H[{1,1,0,0},x]-8 H[{1,1,0,1},x]-8 H[{1,1,1,0},x]-16 H[{1,1,1,1},x]+8/3 H[{0},x] Zeta[3]+16/3 H[{1},x] Zeta[3],-((19 \[Pi]^4)/120)-2/3 \[Pi]^2 H[{0,0},x]-4/3 \[Pi]^2 H[{0,1},x]-4/3 \[Pi]^2 H[{1,0},x]-8/3 \[Pi]^2 H[{1,1},x]+16 H[{0,0,0,0},x]+32 H[{0,0,0,1},x]+32 H[{0,0,1,0},x]+64 H[{0,0,1,1},x]+32 H[{0,1,0,0},x]+64 H[{0,1,0,1},x]+64 H[{0,1,1,0},x]+128 H[{0,1,1,1},x]+32 H[{1,0,0,0},x]+64 H[{1,0,0,1},x]+64 H[{1,0,1,0},x]+128 H[{1,0,1,1},x]+64 H[{1,1,0,0},x]+128 H[{1,1,0,1},x]+128 H[{1,1,1,0},x]+256 H[{1,1,1,1},x]-64/3 H[{0},x] Zeta[3]-128/3 H[{1},x] Zeta[3],0,0,-((7 \[Pi]^4)/120)-2/3 \[Pi]^2 H[{0,0},x]-4/3 \[Pi]^2 H[{0,1},x]-4/3 \[Pi]^2 H[{1,0},x]-8/3 \[Pi]^2 H[{1,1},x]+16 H[{0,0,0,0},x]+32 H[{0,0,0,1},x]+32 H[{0,0,1,0},x]+64 H[{0,0,1,1},x]+32 H[{0,1,0,0},x]+64 H[{0,1,0,1},x]+64 H[{0,1,1,0},x]+128 H[{0,1,1,1},x]+32 H[{1,0,0,0},x]+64 H[{1,0,0,1},x]+64 H[{1,0,1,0},x]+128 H[{1,0,1,1},x]+64 H[{1,1,0,0},x]+128 H[{1,1,0,1},x]+128 H[{1,1,1,0},x]+256 H[{1,1,1,1},x]-28/3 H[{0},x] Zeta[3]-56/3 H[{1},x] Zeta[3],(11 \[Pi]^4)/40+8/3 \[Pi]^2 H[{-1,-1},x]-1/3 \[Pi]^2 H[{-1,0},x]+8/3 \[Pi]^2 H[{-1,1},x]+8/3 \[Pi]^2 H[{1,-1},x]-1/3 \[Pi]^2 H[{1,0},x]+8/3 \[Pi]^2 H[{1,1},x]+4 H[{-1,-1,0,0},x]+8 H[{-1,-1,0,1},x]+2 H[{-1,0,0,0},x]+4 H[{-1,0,0,1},x]+4 H[{-1,0,1,0},x]+8 H[{-1,0,1,1},x]+4 H[{-1,1,0,0},x]+8 H[{-1,1,0,1},x]+H[{0,0,0,0},x]+2 H[{0,0,0,1},x]+2 H[{0,0,1,0},x]+4 H[{0,0,1,1},x]+2 H[{0,1,0,0},x]+4 H[{0,1,0,1},x]+4 H[{0,1,1,0},x]+8 H[{0,1,1,1},x]+4 H[{1,-1,0,0},x]+8 H[{1,-1,0,1},x]+2 H[{1,0,0,0},x]+4 H[{1,0,0,1},x]+4 H[{1,0,1,0},x]+8 H[{1,0,1,1},x]+4 H[{1,1,0,0},x]+8 H[{1,1,0,1},x]+10 H[{-1},x] Zeta[3]-2 H[{0},x] Zeta[3]+10 H[{1},x] Zeta[3],(8 \[Pi]^4)/45-2/3 \[Pi]^2 H[{-1,0},x]-1/6 \[Pi]^2 H[{0,0},x]+1/3 \[Pi]^2 H[{0,1},x]-2 H[{-1,0,0,0},x]-4 H[{-1,0,0,1},x]-4 H[{-1,0,1,0},x]-8 H[{-1,0,1,1},x]-3 H[{0,0,0,0},x]-6 H[{0,0,0,1},x]-4 H[{0,0,1,0},x]-8 H[{0,0,1,1},x]-6 H[{0,1,0,0},x]-12 H[{0,1,0,1},x]-12 H[{0,1,1,0},x]-24 H[{0,1,1,1},x]+4 H[{-1},x] Zeta[3]+3 H[{0},x] Zeta[3],(391 \[Pi]^4)/720+4/3 \[Pi]^2 H[{-1,-1},x]-1/2 \[Pi]^2 H[{-1,0},x]+8/3 \[Pi]^2 H[{-1,1},x]+2/3 \[Pi]^2 H[{0,-1},x]+3/2 \[Pi]^2 H[{0,1},x]+8/3 \[Pi]^2 H[{1,-1},x]+16/3 \[Pi]^2 H[{1,1},x]+2 H[{-1,-1,0,0},x]+4 H[{-1,-1,0,1},x]+H[{-1,0,0,0},x]+2 H[{-1,0,0,1},x]+4 H[{-1,1,0,0},x]+8 H[{-1,1,0,1},x]+H[{0,-1,0,0},x]+2 H[{0,-1,0,1},x]+1/2 H[{0,0,0,0},x]+H[{0,0,0,1},x]+H[{0,0,1,0},x]+2 H[{0,0,1,1},x]-4 H[{0,1,1,0},x]-8 H[{0,1,1,1},x]+4 H[{1,-1,0,0},x]+8 H[{1,-1,0,1},x]+5 H[{1,0,0,0},x]+10 H[{1,0,0,1},x]+6 H[{1,0,1,0},x]+12 H[{1,0,1,1},x]+8 H[{1,1,0,0},x]+16 H[{1,1,0,1},x]+11 H[{-1},x] Zeta[3]+16 H[{1},x] Zeta[3],(77 \[Pi]^4)/288-2/3 \[Pi]^2 H[{0,-1},x]-1/4 \[Pi]^2 H[{0,0},x]-\[Pi]^2 H[{0,1},x]-\[Pi]^2 H[{1,0},x]+2/3 \[Pi]^2 H[{1,1},x]-H[{0,-1,0,0},x]-2 H[{0,-1,0,1},x]-5 H[{0,0,0,0},x]-10 H[{0,0,0,1},x]-7 H[{0,0,1,0},x]-14 H[{0,0,1,1},x]-9 H[{0,1,0,0},x]-18 H[{0,1,0,1},x]-14 H[{0,1,1,0},x]-28 H[{0,1,1,1},x]-9 H[{1,0,0,0},x]-18 H[{1,0,0,1},x]-14 H[{1,0,1,0},x]-28 H[{1,0,1,1},x]-14 H[{1,1,0,0},x]-28 H[{1,1,0,1},x]-28 H[{1,1,1,0},x]-56 H[{1,1,1,1},x]+9/2 H[{0},x] Zeta[3]+20 H[{1},x] Zeta[3],-((179 \[Pi]^4)/180)-16/3 \[Pi]^2 H[{-1,-1},x]-2/3 \[Pi]^2 H[{-1,0},x]-32/3 \[Pi]^2 H[{-1,1},x]-8/3 \[Pi]^2 H[{0,-1},x]-14/3 \[Pi]^2 H[{0,1},x]-32/3 \[Pi]^2 H[{1,-1},x]-4/3 \[Pi]^2 H[{1,0},x]-64/3 \[Pi]^2 H[{1,1},x]-8 H[{-1,-1,0,0},x]-16 H[{-1,-1,0,1},x]-12 H[{-1,0,0,0},x]-24 H[{-1,0,0,1},x]-16 H[{-1,0,1,0},x]-32 H[{-1,0,1,1},x]-16 H[{-1,1,0,0},x]-32 H[{-1,1,0,1},x]-4 H[{0,-1,0,0},x]-8 H[{0,-1,0,1},x]-14 H[{0,0,0,0},x]-28 H[{0,0,0,1},x]-24 H[{0,0,1,0},x]-48 H[{0,0,1,1},x]-24 H[{0,1,0,0},x]-48 H[{0,1,0,1},x]-32 H[{0,1,1,0},x]-64 H[{0,1,1,1},x]-16 H[{1,-1,0,0},x]-32 H[{1,-1,0,1},x]-24 H[{1,0,0,0},x]-48 H[{1,0,0,1},x]-32 H[{1,0,1,0},x]-64 H[{1,0,1,1},x]-32 H[{1,1,0,0},x]-64 H[{1,1,0,1},x]-28 H[{-1},x] Zeta[3]+4 H[{0},x] Zeta[3]-56 H[{1},x] Zeta[3],0,-((59 \[Pi]^4)/360)-8/3 \[Pi]^2 H[{-1,-1},x]-\[Pi]^2 H[{-1,0},x]-16/3 \[Pi]^2 H[{-1,1},x]-4/3 \[Pi]^2 H[{0,-1},x]-1/6 \[Pi]^2 H[{0,0},x]-2 \[Pi]^2 H[{0,1},x]-16/3 \[Pi]^2 H[{1,-1},x]-2 \[Pi]^2 H[{1,0},x]-32/3 \[Pi]^2 H[{1,1},x]-4 H[{-1,-1,0,0},x]-8 H[{-1,-1,0,1},x]-8 H[{-1,0,0,0},x]-16 H[{-1,0,0,1},x]-12 H[{-1,0,1,0},x]-24 H[{-1,0,1,1},x]-8 H[{-1,1,0,0},x]-16 H[{-1,1,0,1},x]-2 H[{0,-1,0,0},x]-4 H[{0,-1,0,1},x]-11 H[{0,0,0,0},x]-22 H[{0,0,0,1},x]-20 H[{0,0,1,0},x]-40 H[{0,0,1,1},x]-18 H[{0,1,0,0},x]-36 H[{0,1,0,1},x]-28 H[{0,1,1,0},x]-56 H[{0,1,1,1},x]-8 H[{1,-1,0,0},x]-16 H[{1,-1,0,1},x]-16 H[{1,0,0,0},x]-32 H[{1,0,0,1},x]-24 H[{1,0,1,0},x]-48 H[{1,0,1,1},x]-16 H[{1,1,0,0},x]-32 H[{1,1,0,1},x]-10 H[{-1},x] Zeta[3]-3 H[{0},x] Zeta[3]-20 H[{1},x] Zeta[3],(73 \[Pi]^4)/180-1/3 \[Pi]^2 H[{-1,0},x]+4/3 \[Pi]^2 H[{-1,1},x]+2/3 \[Pi]^2 H[{0,-1},x]+3/2 \[Pi]^2 H[{0,1},x]+4/3 \[Pi]^2 H[{1,-1},x]+1/6 \[Pi]^2 H[{1,0},x]+4 \[Pi]^2 H[{1,1},x]-2 H[{-1,0,1,0},x]-4 H[{-1,0,1,1},x]+2 H[{-1,1,0,0},x]+4 H[{-1,1,0,1},x]+H[{0,-1,0,0},x]+2 H[{0,-1,0,1},x]-H[{0,1,0,0},x]-2 H[{0,1,0,1},x]-6 H[{0,1,1,0},x]-12 H[{0,1,1,1},x]+2 H[{1,-1,0,0},x]+4 H[{1,-1,0,1},x]+4 H[{1,0,0,0},x]+8 H[{1,0,0,1},x]+4 H[{1,0,1,0},x]+8 H[{1,0,1,1},x]+6 H[{1,1,0,0},x]+12 H[{1,1,0,1},x]+6 H[{-1},x] Zeta[3]+H[{0},x] Zeta[3]+11 H[{1},x] Zeta[3],-((41 \[Pi]^4)/180)-1/3 \[Pi]^2 H[{-1,0},x]-4/3 \[Pi]^2 H[{-1,1},x]-2/3 \[Pi]^2 H[{0,-1},x]-1/6 \[Pi]^2 H[{0,0},x]-7/6 \[Pi]^2 H[{0,1},x]-4/3 \[Pi]^2 H[{1,-1},x]-1/6 \[Pi]^2 H[{1,0},x]-4 \[Pi]^2 H[{1,1},x]-2 H[{-1,0,0,0},x]-4 H[{-1,0,0,1},x]-2 H[{-1,0,1,0},x]-4 H[{-1,0,1,1},x]-2 H[{-1,1,0,0},x]-4 H[{-1,1,0,1},x]-H[{0,-1,0,0},x]-2 H[{0,-1,0,1},x]-3 H[{0,0,0,0},x]-6 H[{0,0,0,1},x]-4 H[{0,0,1,0},x]-8 H[{0,0,1,1},x]-5 H[{0,1,0,0},x]-10 H[{0,1,0,1},x]-6 H[{0,1,1,0},x]-12 H[{0,1,1,1},x]-2 H[{1,-1,0,0},x]-4 H[{1,-1,0,1},x]-4 H[{1,0,0,0},x]-8 H[{1,0,0,1},x]-4 H[{1,0,1,0},x]-8 H[{1,0,1,1},x]-6 H[{1,1,0,0},x]-12 H[{1,1,0,1},x]-2 H[{-1},x] Zeta[3]+2 H[{0},x] Zeta[3]-11 H[{1},x] Zeta[3],0,0,0,-((17 \[Pi]^4)/120)-8/3 \[Pi]^2 H[{-1,-1},x]-1/3 \[Pi]^2 H[{-1,0},x]-16/3 \[Pi]^2 H[{-1,1},x]-4/3 \[Pi]^2 H[{0,-1},x]+4/3 \[Pi]^2 H[{0,0},x]-5 \[Pi]^2 H[{0,1},x]-16/3 \[Pi]^2 H[{1,-1},x]-2/3 \[Pi]^2 H[{1,0},x]-32/3 \[Pi]^2 H[{1,1},x]-4 H[{-1,-1,0,0},x]-8 H[{-1,-1,0,1},x]-6 H[{-1,0,0,0},x]-12 H[{-1,0,0,1},x]-8 H[{-1,0,1,0},x]-16 H[{-1,0,1,1},x]-8 H[{-1,1,0,0},x]-16 H[{-1,1,0,1},x]-2 H[{0,-1,0,0},x]-4 H[{0,-1,0,1},x]-3 H[{0,0,0,0},x]-6 H[{0,0,0,1},x]-12 H[{0,0,1,0},x]-24 H[{0,0,1,1},x]-12 H[{0,1,0,0},x]-24 H[{0,1,0,1},x]-16 H[{0,1,1,0},x]-32 H[{0,1,1,1},x]-8 H[{1,-1,0,0},x]-16 H[{1,-1,0,1},x]-12 H[{1,0,0,0},x]-24 H[{1,0,0,1},x]-16 H[{1,0,1,0},x]-32 H[{1,0,1,1},x]-16 H[{1,1,0,0},x]-32 H[{1,1,0,1},x]-14 H[{-1},x] Zeta[3]+2 H[{0},x] Zeta[3]-28 H[{1},x] Zeta[3],-((37 \[Pi]^4)/720)-4/3 \[Pi]^2 H[{0,-1},x]-7/6 \[Pi]^2 H[{0,0},x]-2 \[Pi]^2 H[{0,1},x]-2 \[Pi]^2 H[{1,0},x]+4/3 \[Pi]^2 H[{1,1},x]-2 H[{0,-1,0,0},x]-4 H[{0,-1,0,1},x]+3 H[{0,0,0,0},x]+6 H[{0,0,0,1},x]+12 H[{0,0,1,0},x]+24 H[{0,0,1,1},x]+12 H[{0,1,0,0},x]+24 H[{0,1,0,1},x]+32 H[{0,1,1,0},x]+64 H[{0,1,1,1},x]+12 H[{1,0,0,0},x]+24 H[{1,0,0,1},x]+32 H[{1,0,1,0},x]+64 H[{1,0,1,1},x]+32 H[{1,1,0,0},x]+64 H[{1,1,0,1},x]+64 H[{1,1,1,0},x]+128 H[{1,1,1,1},x]-41/3 H[{0},x] Zeta[3]-40/3 H[{1},x] Zeta[3],(4 \[Pi]^4)/9+4/3 \[Pi]^2 H[{0,0},x]+8/3 \[Pi]^2 H[{0,1},x]+6 H[{0,0,0,0},x]+12 H[{0,0,0,1},x]+8 H[{0,0,1,0},x]+16 H[{0,0,1,1},x]+4 H[{0,1,0,0},x]+8 H[{0,1,0,1},x],0,(14 \[Pi]^4)/45+2/3 \[Pi]^2 H[{0,0},x]+H[{0,0,0,0},x]+2 H[{0,0,0,1},x],-((7 \[Pi]^4)/90)-1/3 \[Pi]^2 H[{0,0},x]-2/3 \[Pi]^2 H[{0,1},x]-2/3 \[Pi]^2 H[{1,0},x]-4/3 \[Pi]^2 H[{1,1},x]+8 H[{0,0,0,0},x]+16 H[{0,0,0,1},x]+16 H[{0,0,1,0},x]+32 H[{0,0,1,1},x]+16 H[{0,1,0,0},x]+32 H[{0,1,0,1},x]+32 H[{0,1,1,0},x]+64 H[{0,1,1,1},x]+16 H[{1,0,0,0},x]+32 H[{1,0,0,1},x]+32 H[{1,0,1,0},x]+64 H[{1,0,1,1},x]+32 H[{1,1,0,0},x]+64 H[{1,1,0,1},x]+64 H[{1,1,1,0},x]+128 H[{1,1,1,1},x]-32/3 H[{0},x] Zeta[3]-64/3 H[{1},x] Zeta[3]};

(* sum *)

UpTodep4Ly1=Sum[\[Epsilon]^i depLy1[i],{i,0,4}];

